Physics-informed Neural Networks for Encoding Dynamics in Real Physical Systems

This dissertation investigates physics-informed neural networks (PINNs) as candidate models for encoding governing equations, and assesses their performance on experimental data from two different systems. The first system is a simple nonlinear pendulum, and the second is 2D heat diffusion across the surface of a metal block. We show that for the pendulum system the PINNs outperformed equivalent uninformed neural networks (NNs) in the ideal data case, with accuracy improvements of 18x and 6x for 10 linearly-spaced and 10 uniformly-distributed random training points respectively. In similar test cases with real data collected from an experiment, PINNs outperformed NNs with 9.3x and 9.1x accuracy improvements for 67 linearly-spaced and uniformly-distributed random points respectively. For the 2D heat diffusion, we show that both PINNs and NNs do not fare very well in reconstructing the heating regime due to difficulties in optimizing the network parameters over a large domain in both time and space. We highlight that data denoising and smoothing, reducing the size of the optimization problem, and using LBFGS as the optimizer are all ways to improve the accuracy of the predicted solution for both PINNs and NNs. Additionally, we address the viability of deploying physics-informed models within physical systems, and we choose FPGAs as the compute substrate for deployment. In light of this, we perform our experiments using a PYNQ-Z1 FPGA and identify issues related to time-coherent sensing and spatial data alignment. We discuss the insights gained from this work and list future work items based on the proposed architecture for the system that our methods work to develop.

==> compile-thesis.sh <==
#!/bin/bash
# A script to compile the PhD Thesis - Krishna Kumar 
# Distributed under GPLv2.0 License

compile="compile";
clean="clean";

if test -z "$2"
then
if [ $1 = $clean ]; then
	echo "Cleaning please wait ..."
	rm -f *~
	rm -rf *.aux
	rm -rf *.bbl
	rm -rf *.blg
	rm -rf *.d
	rm -rf *.fls
	rm -rf *.ilg
	rm -rf *.ind
	rm -rf *.toc*
	rm -rf *.lot*
	rm -rf *.lof*
	rm -rf *.log
	rm -rf *.idx
	rm -rf *.out*
	rm -rf *.nlo
	rm -rf *.nls
	rm -rf $filename.pdf
	rm -rf $filename.ps
	rm -rf $filename.dvi
	rm -rf *#* 
	echo "Cleaning complete!"
	exit
else
	echo "Shell script for compiling the PhD Thesis"
	echo "Usage: sh ./compile-thesis.sh [OPTIONS] [filename]"
	echo "[option]  compile: Compiles the PhD Thesis"
	echo "[option]  clean: removes temporary files no filename required"
	exit
fi
fi

filename=$2;

if [ $1 = $clean ]; then
	echo "Cleaning please wait ..."
	rm -f *~
	rm -rf *.aux
	rm -rf *.bbl
	rm -rf *.blg
	rm -rf *.d
	rm -rf *.fls
	rm -rf *.ilg
	rm -rf *.ind
	rm -rf *.toc*
	rm -rf *.lot*
	rm -rf *.lof*
	rm -rf *.log
	rm -rf *.idx
	rm -rf *.out*
	rm -rf *.nlo
	rm -rf *.nls
	rm -rf $filename.pdf
	rm -rf $filename.ps
	rm -rf $filename.dvi
	rm -rf *#* 
	echo "Cleaning complete!"
	exit
elif [ $1 = $compile ]; then
	echo "Compiling your PhD Thesis...please wait...!"
	pdflatex -interaction=nonstopmode $filename.tex
	bibtex $filename.aux 	
	makeindex $filename.aux
	makeindex $filename.idx
	makeindex $filename.nlo -s nomencl.ist -o $filename.nls
	pdflatex -interaction=nonstopmode $filename.tex
	makeindex $filename.nlo -s nomencl.ist -o $filename.nls
	pdflatex -interaction=nonstopmode $filename.tex
	echo "Success!"
	exit
fi


if test -z "$3"
then
	exit
fi


==> hooks/install.sh <==
#!/bin/bash

# Adapted from https://gist.github.com/tilap/0590e78c9cfd8f6548f5

# Basic script to set custom project hook and share it with other developpers
#
# cd [path-of-the-script]
# . install.sh
#
# Folders usecase
# /.git
# /.git/hooks
# /hooks/install.sh <- this script
# /hooks <- path of your hooks

set -e

# list of hooks the script will look for
HOOK_NAMES="applypatch-msg pre-applypatch post-applypatch pre-commit prepare-commit-msg commit-msg post-commit pre-rebase post-checkout post-merge pre-receive update post-receive post-update pre-auto-gc"

PROJECT_ROOT_DIR=`git rev-parse --show-toplevel`

# absolute folder path of directory into which hooks should be installed
TGT_DIR=$PROJECT_ROOT_DIR/.git/hooks

# absolute folder path of the custom hooks to deploy / current script
SRC_DIR=$PROJECT_ROOT_DIR/hooks

# relative folder path from the target dir to the source dir
LNS_RELATIVE_PATH=../../hooks

echo "Install project git hooks"

for hook in $HOOK_NAMES; do
    # if we have a custom hook to set
    if [ -f $SRC_DIR/$hook ]; then
      echo "> Hook $hook"
      if [ ! -x $SRC_DIR/$hook ]; then
          echo " > Not executable, skipping"
          continue
      fi
      # If the hook already exists, is executable, and is not a symlink
      if [ ! -h $TGT_DIR/$hook -a -x $TGT_DIR/$hook ]; then
          echo " > Old git hook $hook disabled"
          # append .old to disable it
          mv $TGT_DIR/$hook $TGT_DIR/$hook.old
      fi

      # create the symlink, overwriting the file if it exists
      echo " > Enable project git hook"
      ln -s -f $LNS_RELATIVE_PATH/$hook $TGT_DIR/$hook
    fi
done

